Exploiting ray tracing technology through OptiX to compute particle interactions with cutoff in a 3D environment on GPU

Computing on graphics processing units (GPUs) has become standard in scientific computing, allowing for incredible performance gains over classical CPUs for many computational methods. As GPUs were originally designed for 3D rendering, they still have several features for that purpose that are not used in scientific computing. Among them, ray tracing is a powerful technology used to render 3D scenes. In this paper, we propose exploiting ray tracing technology to compute particle interactions with a cutoff distance in a 3D environment. We describe algorithmic tricks and geometric patterns to find the interaction lists for each particle. This approach allows us to compute interactions with quasi-linear complexity in the number of particles without building a grid of cells or an explicit kd-tree. We compare the performance of our approach with a classical approach based on a grid of cells and show that, currently, ours is slower in most cases but could pave the way for future methods.

==> gendiff.sh <==
#!/bin/bash

if [[ -f gendiff.sh ]] ; then
    # --exclude-textcmd="cite,equation,align,figure,label"
    latexdiff ./main-v0.tex ./main.tex > ./maindiff.tex
else
    echo "You must be in the gendiff dir."
fi


